The Two-Loop Symbol of all Multi-Regge Regions

We study the symbol of the two-loop n-gluon MHV amplitude for all Mandelstam regions in multi-Regge kinematics in N=4 super Yang-Mills theory. While the number of distinct Mandelstam regions grows exponentially with n, the increase of independent symbols turns out to be merely quadratic. We uncover how to construct the symbols for any number of external gluons from just two building blocks which are naturally associated with the six- and seven-gluon amplitude, respectively. The second building block is entirely new, and in addition to its symbol, we also construct a prototype function that correctly reproduces all terms of maximal functional transcendentality.

==> anc/SR2MRL.m <==
(* The symbol of the 2-loop n-point remainder function SR in all multi-Regge regions *)

(* We are using g^2_{YM} N_c/(4\pi)^2 as the loop-counting parameter, in *)
(* agreement with the conventions of arXiv:1105.5606.                    *)

(* For the answer in terms of the usual w-variables  *)
(* defined in eq. (4.3, 4.4), or the v-variables     *)
(* defined in eq. (5.4), set ToWVariables to True or *)
(* False respectively.                               *)
ToWVariables=True;

(* Clear stale definitions *)
Clear[SR];

(* Definition of eq. (5.1): SR for regions with particles *)
(* k,k+1,...,l having their energy signs flipped          *)
SR[n_,k_,l_]/;(4<=k)&&(l<=n-1):=Sum[f[v[i]]Log[\[Epsilon][i]]+ft[v[i]],{i,k,l-1}]+Sum[g[v[i],v[i+1]],{i,k,l-2}]/.If[ToWVariables==True,vtow@@Range[k,l-1],{v[i_]->v[i,k,l],vb[i_]->vb[i,k,l]}]

(* Definition of eq. (4.8): SR for regions with particles *)
(* k and l having their energy signs flipped              *)
SR[n_,{k_,l_}]:=SR[n,k,l]-SR[n,k,l-1]-SR[n,k+1,l]+SR[n,k+1,l-1]

(* Definition of eq. (4.7): SR for a general region *)
(* where particles Ilist={i_1,...,i_n} have their   *)
(* energy  signs flipped                            *)
SR[n_,Ilist_List]:=Plus@@(SR[n,#]&/@Subsets[Ilist,{2}])

(* Transformation from variables v_i to variables w_i, as in eq. (5.6) *)
vtow[]={};
vtow[j__]:=Rule[v/@{j},Table[Fold[w[#2] (HeavisideTheta[n+1/2-Position[{j},#2][[1,1]]]+#1)&,0,{j}]/(1+Fold[w[#2] (1+#1)&,0,{j}[[n+1;;-1]]]),{n,Length[{j}]}]]//Thread//Join[#,#/.{w->wb,v->vb}]&

(* Building blocks of the symbol:                             *)
(* Definitions of eq. (5.2, 5.3) for f, \tilde f = ft, and g. *)
(* tensor[a,b,c] denotes a 3-fold symbol                      *)
f[v[i_]]:=fsymbol/.{v->v[i],vb->vb[i]}
ft[v[i_]]:=ftsymbol/.{v->v[i],vb->vb[i]}
g[v[i_],v[j_]]:=gsymbol/.{v1->v[i],v1b->vb[i],v2->v[j],v2b->vb[j]}

(* Symbol of the building block f, eq. (5.7) *)
fsymbol=1/2 (tensor[(1+v) (1+vb),((1+v) (1+vb))/(v vb)]+tensor[((1+v) (1+vb))/(v vb),(1+v) (1+vb)]);

(* Symbol of the building block ft *)
ftsymbol=4 tensor[1+v,v,v]-2 tensor[1+v,v,v vb]-2 tensor[1+v,v vb,v]-2 tensor[v vb,1+v,v]+tensor[v vb,v vb,(1+v) (1+vb)]-2 tensor[v vb,1+vb,vb]+tensor[v vb,(1+v) (1+vb),v vb]-tensor[v vb,(1+v) (1+vb),(1+v) (1+vb)]+4 tensor[1+vb,vb,vb]-2 tensor[1+vb,vb,v vb]-2 tensor[1+vb,v vb,vb]+tensor[(1+v) (1+vb),v vb,v vb]-tensor[(1+v) (1+vb),v vb,(1+v) (1+vb)]-tensor[(1+v) (1+vb),(1+v) (1+vb),v vb]+2 tensor[(1+v) (1+vb),(1+v) (1+vb),(1+v) (1+vb)];

(* Symbol of the building block g *)
gsymbol=1/2 tensor[v1,1+v1,v1-v2]-1/2 tensor[v1,1+v1,1+v2]-1/2 tensor[v1,1+v1,v1b-v2b]+1/2 tensor[v1,1+v1,1+v2b]-1/2 tensor[v1,1+v1b,v1-v2]+1/2 tensor[v1,1+v1b,1+v2]+1/2 tensor[v1,1+v1b,v1b-v2b]-1/2 tensor[v1,1+v1b,1+v2b]-1/2 tensor[v1,v1-v2,1+v1]-1/2 tensor[v1,v1-v2,1+v1b]+tensor[v1,v1-v2,1+v2]-tensor[v1,v2,1+v2]+1/2 tensor[v1,1+v2,1+v1]+1/2 tensor[v1,1+v2,1+v1b]-1/2 tensor[v1,v1b-v2b,1+v1]-1/2 tensor[v1,v1b-v2b,1+v1b]+tensor[v1,v1b-v2b,1+v2b]-tensor[v1,v2b,1+v2b]+1/2 tensor[v1,1+v2b,1+v1]+1/2 tensor[v1,1+v2b,1+v1b]-1/2 tensor[1+v1,v1,v1-v2]+1/2 tensor[1+v1,v1,1+v2]+1/2 tensor[1+v1,v1,v1b-v2b]-1/2 tensor[1+v1,v1,1+v2b]+1/2 tensor[1+v1,v1b,v1-v2]-1/2 tensor[1+v1,v1b,1+v2]-1/2 tensor[1+v1,v1b,v1b-v2b]+1/2 tensor[1+v1,v1b,1+v2b]-1/2 tensor[1+v1,v1-v2,v1]+tensor[1+v1,v1-v2,1+v1]+1/2 tensor[1+v1,v1-v2,v1b]-tensor[1+v1,v1-v2,1+v2]+1/2 tensor[1+v1,v2,1+v2]+1/2 tensor[1+v1,v2,1+v2b]+1/2 tensor[1+v1,1+v2,v1]-tensor[1+v1,1+v2,1+v1]-1/2 tensor[1+v1,1+v2,v1b]+1/2 tensor[1+v1,1+v2,v2]+1/2 tensor[1+v1,1+v2,v2b]-tensor[1+v1,1+v2,1+v2b]+1/2 tensor[1+v1,v1b-v2b,v1]-1/2 tensor[1+v1,v1b-v2b,v1b]+tensor[1+v1,v1b-v2b,1+v1b]-tensor[1+v1,v1b-v2b,1+v2b]+1/2 tensor[1+v1,v2b,1+v2]+1/2 tensor[1+v1,v2b,1+v2b]-1/2 tensor[1+v1,1+v2b,v1]+1/2 tensor[1+v1,1+v2b,v1b]-tensor[1+v1,1+v2b,1+v1b]+1/2 tensor[1+v1,1+v2b,v2]-tensor[1+v1,1+v2b,1+v2]+1/2 tensor[1+v1,1+v2b,v2b]+1/2 tensor[v1b,1+v1,v1-v2]-1/2 tensor[v1b,1+v1,1+v2]-1/2 tensor[v1b,1+v1,v1b-v2b]+1/2 tensor[v1b,1+v1,1+v2b]-1/2 tensor[v1b,1+v1b,v1-v2]+1/2 tensor[v1b,1+v1b,1+v2]+1/2 tensor[v1b,1+v1b,v1b-v2b]-1/2 tensor[v1b,1+v1b,1+v2b]-1/2 tensor[v1b,v1-v2,1+v1]-1/2 tensor[v1b,v1-v2,1+v1b]+tensor[v1b,v1-v2,1+v2]-tensor[v1b,v2,1+v2]+1/2 tensor[v1b,1+v2,1+v1]+1/2 tensor[v1b,1+v2,1+v1b]-1/2 tensor[v1b,v1b-v2b,1+v1]-1/2 tensor[v1b,v1b-v2b,1+v1b]+tensor[v1b,v1b-v2b,1+v2b]-tensor[v1b,v2b,1+v2b]+1/2 tensor[v1b,1+v2b,1+v1]+1/2 tensor[v1b,1+v2b,1+v1b]-1/2 tensor[1+v1b,v1,v1-v2]+1/2 tensor[1+v1b,v1,1+v2]+1/2 tensor[1+v1b,v1,v1b-v2b]-1/2 tensor[1+v1b,v1,1+v2b]+1/2 tensor[1+v1b,v1b,v1-v2]-1/2 tensor[1+v1b,v1b,1+v2]-1/2 tensor[1+v1b,v1b,v1b-v2b]+1/2 tensor[1+v1b,v1b,1+v2b]-1/2 tensor[1+v1b,v1-v2,v1]+tensor[1+v1b,v1-v2,1+v1]+1/2 tensor[1+v1b,v1-v2,v1b]-tensor[1+v1b,v1-v2,1+v2]+1/2 tensor[1+v1b,v2,1+v2]+1/2 tensor[1+v1b,v2,1+v2b]+1/2 tensor[1+v1b,1+v2,v1]-tensor[1+v1b,1+v2,1+v1]-1/2 tensor[1+v1b,1+v2,v1b]+1/2 tensor[1+v1b,1+v2,v2]+1/2 tensor[1+v1b,1+v2,v2b]-tensor[1+v1b,1+v2,1+v2b]+1/2 tensor[1+v1b,v1b-v2b,v1]-1/2 tensor[1+v1b,v1b-v2b,v1b]+tensor[1+v1b,v1b-v2b,1+v1b]-tensor[1+v1b,v1b-v2b,1+v2b]+1/2 tensor[1+v1b,v2b,1+v2]+1/2 tensor[1+v1b,v2b,1+v2b]-1/2 tensor[1+v1b,1+v2b,v1]+1/2 tensor[1+v1b,1+v2b,v1b]-tensor[1+v1b,1+v2b,1+v1b]+1/2 tensor[1+v1b,1+v2b,v2]-tensor[1+v1b,1+v2b,1+v2]+1/2 tensor[1+v1b,1+v2b,v2b]-1/2 tensor[v1-v2,v1,1+v1]-1/2 tensor[v1-v2,v1,1+v1b]+tensor[v1-v2,v1,1+v2b]+1/2 tensor[v1-v2,1+v1,v1]-1/2 tensor[v1-v2,1+v1,v1b]+tensor[v1-v2,1+v1,1+v1b]-tensor[v1-v2,1+v1,1+v2b]-1/2 tensor[v1-v2,v1b,1+v1]-1/2 tensor[v1-v2,v1b,1+v1b]+tensor[v1-v2,v1b,1+v2]-1/2 tensor[v1-v2,1+v1b,v1]+tensor[v1-v2,1+v1b,1+v1]+1/2 tensor[v1-v2,1+v1b,v1b]-tensor[v1-v2,1+v1b,1+v2]+1/2 tensor[v1-v2,v2,1+v2]-1/2 tensor[v1-v2,v2,1+v2b]+tensor[v1-v2,1+v2,v1b]-tensor[v1-v2,1+v2,1+v1b]-1/2 tensor[v1-v2,1+v2,v2]-1/2 tensor[v1-v2,1+v2,v2b]+tensor[v1-v2,1+v2,1+v2b]-1/2 tensor[v1-v2,v2b,1+v2]+1/2 tensor[v1-v2,v2b,1+v2b]+tensor[v1-v2,1+v2b,v1]-tensor[v1-v2,1+v2b,1+v1]-1/2 tensor[v1-v2,1+v2b,v2]+tensor[v1-v2,1+v2b,1+v2]-1/2 tensor[v1-v2,1+v2b,v2b]-tensor[v2,v1,1+v2b]+1/2 tensor[v2,1+v1,1+v2]+1/2 tensor[v2,1+v1,1+v2b]-tensor[v2,v1b,1+v2]+1/2 tensor[v2,1+v1b,1+v2]+1/2 tensor[v2,1+v1b,1+v2b]-1/2 tensor[v2,v1-v2,1+v2]+1/2 tensor[v2,v1-v2,1+v2b]+1/2 tensor[v2,1+v2,1+v1]-tensor[v2,1+v2,v1b]+1/2 tensor[v2,1+v2,1+v1b]-1/2 tensor[v2,1+v2,v1-v2]+tensor[v2,1+v2,v2]+1/2 tensor[v2,1+v2,v1b-v2b]-tensor[v2,1+v2,1+v2b]+1/2 tensor[v2,v1b-v2b,1+v2]-1/2 tensor[v2,v1b-v2b,1+v2b]-tensor[v2,1+v2b,v1]+1/2 tensor[v2,1+v2b,1+v1]+1/2 tensor[v2,1+v2b,1+v1b]+1/2 tensor[v2,1+v2b,v1-v2]-tensor[v2,1+v2b,1+v2]-1/2 tensor[v2,1+v2b,v1b-v2b]+tensor[v2,1+v2b,v2b]+1/2 tensor[1+v2,v1,1+v1]+1/2 tensor[1+v2,v1,1+v1b]-1/2 tensor[1+v2,1+v1,v1]+1/2 tensor[1+v2,1+v1,v1b]-tensor[1+v2,1+v1,1+v1b]+1/2 tensor[1+v2,1+v1,v2]-tensor[1+v2,1+v1,1+v2]+1/2 tensor[1+v2,1+v1,v2b]+1/2 tensor[1+v2,v1b,1+v1]+1/2 tensor[1+v2,v1b,1+v1b]+1/2 tensor[1+v2,1+v1b,v1]-tensor[1+v2,1+v1b,1+v1]-1/2 tensor[1+v2,1+v1b,v1b]+1/2 tensor[1+v2,1+v1b,v2]+1/2 tensor[1+v2,1+v1b,v2b]-tensor[1+v2,1+v1b,1+v2b]+tensor[1+v2,v1-v2,v1]-tensor[1+v2,v1-v2,1+v1]-1/2 tensor[1+v2,v1-v2,v2]+tensor[1+v2,v1-v2,1+v2]-1/2 tensor[1+v2,v1-v2,v2b]-tensor[1+v2,v2,v1]+1/2 tensor[1+v2,v2,1+v1]+1/2 tensor[1+v2,v2,1+v1b]+1/2 tensor[1+v2,v2,v1-v2]-tensor[1+v2,v2,1+v2]-1/2 tensor[1+v2,v2,v1b-v2b]+tensor[1+v2,v2,v2b]+tensor[1+v2,v1b-v2b,v1b]-tensor[1+v2,v1b-v2b,1+v1b]-1/2 tensor[1+v2,v1b-v2b,v2]-1/2 tensor[1+v2,v1b-v2b,v2b]+tensor[1+v2,v1b-v2b,1+v2b]+1/2 tensor[1+v2,v2b,1+v1]-tensor[1+v2,v2b,v1b]+1/2 tensor[1+v2,v2b,1+v1b]-1/2 tensor[1+v2,v2b,v1-v2]+tensor[1+v2,v2b,v2]+1/2 tensor[1+v2,v2b,v1b-v2b]-tensor[1+v2,v2b,1+v2b]-1/2 tensor[v1b-v2b,v1,1+v1]-1/2 tensor[v1b-v2b,v1,1+v1b]+tensor[v1b-v2b,v1,1+v2b]+1/2 tensor[v1b-v2b,1+v1,v1]-1/2 tensor[v1b-v2b,1+v1,v1b]+tensor[v1b-v2b,1+v1,1+v1b]-tensor[v1b-v2b,1+v1,1+v2b]-1/2 tensor[v1b-v2b,v1b,1+v1]-1/2 tensor[v1b-v2b,v1b,1+v1b]+tensor[v1b-v2b,v1b,1+v2]-1/2 tensor[v1b-v2b,1+v1b,v1]+tensor[v1b-v2b,1+v1b,1+v1]+1/2 tensor[v1b-v2b,1+v1b,v1b]-tensor[v1b-v2b,1+v1b,1+v2]+1/2 tensor[v1b-v2b,v2,1+v2]-1/2 tensor[v1b-v2b,v2,1+v2b]+tensor[v1b-v2b,1+v2,v1b]-tensor[v1b-v2b,1+v2,1+v1b]-1/2 tensor[v1b-v2b,1+v2,v2]-1/2 tensor[v1b-v2b,1+v2,v2b]+tensor[v1b-v2b,1+v2,1+v2b]-1/2 tensor[v1b-v2b,v2b,1+v2]+1/2 tensor[v1b-v2b,v2b,1+v2b]+tensor[v1b-v2b,1+v2b,v1]-tensor[v1b-v2b,1+v2b,1+v1]-1/2 tensor[v1b-v2b,1+v2b,v2]+tensor[v1b-v2b,1+v2b,1+v2]-1/2 tensor[v1b-v2b,1+v2b,v2b]-tensor[v2b,v1,1+v2b]+1/2 tensor[v2b,1+v1,1+v2]+1/2 tensor[v2b,1+v1,1+v2b]-tensor[v2b,v1b,1+v2]+1/2 tensor[v2b,1+v1b,1+v2]+1/2 tensor[v2b,1+v1b,1+v2b]-1/2 tensor[v2b,v1-v2,1+v2]+1/2 tensor[v2b,v1-v2,1+v2b]+1/2 tensor[v2b,1+v2,1+v1]-tensor[v2b,1+v2,v1b]+1/2 tensor[v2b,1+v2,1+v1b]-1/2 tensor[v2b,1+v2,v1-v2]+tensor[v2b,1+v2,v2]+1/2 tensor[v2b,1+v2,v1b-v2b]-tensor[v2b,1+v2,1+v2b]+1/2 tensor[v2b,v1b-v2b,1+v2]-1/2 tensor[v2b,v1b-v2b,1+v2b]-tensor[v2b,1+v2b,v1]+1/2 tensor[v2b,1+v2b,1+v1]+1/2 tensor[v2b,1+v2b,1+v1b]+1/2 tensor[v2b,1+v2b,v1-v2]-tensor[v2b,1+v2b,1+v2]-1/2 tensor[v2b,1+v2b,v1b-v2b]+tensor[v2b,1+v2b,v2b]+1/2 tensor[1+v2b,v1,1+v1]+1/2 tensor[1+v2b,v1,1+v1b]-1/2 tensor[1+v2b,1+v1,v1]+1/2 tensor[1+v2b,1+v1,v1b]-tensor[1+v2b,1+v1,1+v1b]+1/2 tensor[1+v2b,1+v1,v2]-tensor[1+v2b,1+v1,1+v2]+1/2 tensor[1+v2b,1+v1,v2b]+1/2 tensor[1+v2b,v1b,1+v1]+1/2 tensor[1+v2b,v1b,1+v1b]+1/2 tensor[1+v2b,1+v1b,v1]-tensor[1+v2b,1+v1b,1+v1]-1/2 tensor[1+v2b,1+v1b,v1b]+1/2 tensor[1+v2b,1+v1b,v2]+1/2 tensor[1+v2b,1+v1b,v2b]-tensor[1+v2b,1+v1b,1+v2b]+tensor[1+v2b,v1-v2,v1]-tensor[1+v2b,v1-v2,1+v1]-1/2 tensor[1+v2b,v1-v2,v2]+tensor[1+v2b,v1-v2,1+v2]-1/2 tensor[1+v2b,v1-v2,v2b]-tensor[1+v2b,v2,v1]+1/2 tensor[1+v2b,v2,1+v1]+1/2 tensor[1+v2b,v2,1+v1b]+1/2 tensor[1+v2b,v2,v1-v2]-tensor[1+v2b,v2,1+v2]-1/2 tensor[1+v2b,v2,v1b-v2b]+tensor[1+v2b,v2,v2b]+tensor[1+v2b,v1b-v2b,v1b]-tensor[1+v2b,v1b-v2b,1+v1b]-1/2 tensor[1+v2b,v1b-v2b,v2]-1/2 tensor[1+v2b,v1b-v2b,v2b]+tensor[1+v2b,v1b-v2b,1+v2b]+1/2 tensor[1+v2b,v2b,1+v1]-tensor[1+v2b,v2b,v1b]+1/2 tensor[1+v2b,v2b,1+v1b]-1/2 tensor[1+v2b,v2b,v1-v2]+tensor[1+v2b,v2b,v2]+1/2 tensor[1+v2b,v2b,v1b-v2b]-tensor[1+v2b,v2b,1+v2b];


==> anc/gfunction.m <==
(******************************************************************************)
(* Functional representative for the building block g[v1,v2] of the 2-loop    *)
(* n-point remainder function in multi-Regge kinematics, defined in eq.(5.3). *)
(* For completeness we also include the known functions for f[v], ftilde[v]   *)
(* in our notations, see eq.(5.2).                                            *)
(*                                                                            *)
(* Equivalently, these results yield the NLLA contribution to the 2-loop      *)
(* 7-point remainder function, up to 25 to-be-determined parameters c[i,j].   *)
(* G[a1,a2,...an,z] denotes the multiple polylogarithm as defined in          *)
(* eq.(6.3), and we are using g^2_{YM} N_c/(4\pi)^2 as the loop-counting      *)
(* parameter, in agreement with the conventions of arXiv:1105.5606.           *)
(******************************************************************************)

gfunction = (-4*I)*Pi^3*c[0, 2] +
     (2*Pi^2*c[1, 1]*(G[0, -v1^(-1)] + G[0, -v1b^(-1)] + G[0, -v2] +
        G[0, -v2b]))/3 + (4*I)*Pi*c[2, 10]*(G[0, -v1b^(-1)]*G[0, -v2] +
       G[0, -v1^(-1)]*G[0, -v2b]) + (4*I)*Pi*c[2, 5]*
      (G[0, -v1^(-1)]*G[0, -v2] + G[0, -v1b^(-1)]*G[0, -v2b]) +
     (4*I)*Pi*c[2, 8]*(G[0, -v1^(-1)]*G[0, -v1b^(-1)] +
       G[0, -v2]*G[0, -v2b]) + (4*I)*Pi*c[2, 3]*(G[0, -v1^(-1)]^2 +
       G[0, -v1b^(-1)]^2 + G[0, -v2]^2 + G[0, -v2b]^2) +
     (2*Pi^2*c[1, 2]*(G[1, -v1^(-1)] + G[1, -v1b^(-1)] + G[1, -v2] +
        G[1, -v2b]))/3 + (4*I)*Pi*c[2, 11]*(G[0, -v2b]*G[1, -v1^(-1)] +
       G[0, -v2]*G[1, -v1b^(-1)] + G[0, -v1b^(-1)]*G[1, -v2] +
       G[0, -v1^(-1)]*G[1, -v2b]) + (4*I)*Pi*c[2, 6]*
      (G[0, -v2]*G[1, -v1^(-1)] + G[0, -v2b]*G[1, -v1b^(-1)] +
       G[0, -v1^(-1)]*G[1, -v2] + G[0, -v1b^(-1)]*G[1, -v2b]) +
     (4*I)*Pi*c[2, 9]*(G[0, -v1b^(-1)]*G[1, -v1^(-1)] +
       G[0, -v1^(-1)]*G[1, -v1b^(-1)] + G[0, -v2b]*G[1, -v2] +
       G[0, -v2]*G[1, -v2b]) + (4*I)*Pi*c[2, 4]*
      (G[0, -v1^(-1)]*G[1, -v1^(-1)] + G[0, -v1b^(-1)]*G[1, -v1b^(-1)] +
       G[0, -v2]*G[1, -v2] + G[0, -v2b]*G[1, -v2b]) +
     (4*I)*Pi*c[2, 17]*(G[1, -v1b^(-1)]*G[1, -v2] +
       G[1, -v1^(-1)]*G[1, -v2b]) + (4*I)*Pi*c[2, 14]*
      (G[1, -v1^(-1)]*G[1, -v2] + G[1, -v1b^(-1)]*G[1, -v2b]) +
     (4*I)*Pi*c[2, 16]*(G[1, -v1^(-1)]*G[1, -v1b^(-1)] +
       G[1, -v2]*G[1, -v2b]) + (4*I)*Pi*c[2, 13]*(G[1, -v1^(-1)]^2 +
       G[1, -v1b^(-1)]^2 + G[1, -v2]^2 + G[1, -v2b]^2) +
     (4*I)*Pi*c[2, 20]*G[-v1, -v2]*G[-v1b, -v2b] +
     (2*Pi^2*c[1, 3]*(G[-v1, -v2] + G[-v1b, -v2b]))/3 +
     (4*I)*Pi*c[2, 12]*(G[0, -v1b^(-1)]*G[-v1, -v2] +
       G[0, -v2b]*G[-v1, -v2] + G[0, -v1^(-1)]*G[-v1b, -v2b] +
       G[0, -v2]*G[-v1b, -v2b]) + (4*I)*Pi*c[2, 7]*
      (G[0, -v1^(-1)]*G[-v1, -v2] + G[0, -v2]*G[-v1, -v2] +
       G[0, -v1b^(-1)]*G[-v1b, -v2b] + G[0, -v2b]*G[-v1b, -v2b]) +
     (4*I)*Pi*c[2, 18]*(G[1, -v1b^(-1)]*G[-v1, -v2] +
       G[1, -v2b]*G[-v1, -v2] + G[1, -v1^(-1)]*G[-v1b, -v2b] +
       G[1, -v2]*G[-v1b, -v2b]) + (4*I)*Pi*c[2, 15]*
      (G[1, -v1^(-1)]*G[-v1, -v2] + G[1, -v2]*G[-v1, -v2] +
       G[1, -v1b^(-1)]*G[-v1b, -v2b] + G[1, -v2b]*G[-v1b, -v2b]) +
     (4*I)*Pi*c[2, 19]*(G[-v1, -v2]^2 + G[-v1b, -v2b]^2) +
     (4*I)*Pi*c[2, 1]*(G[0, 1, -v1^(-1)] + G[0, 1, -v1b^(-1)] +
       G[0, 1, -v2] + G[0, 1, -v2b]) + (4*I)*Pi*c[2, 2]*
      (G[0, -v1, -v2] + G[0, -v1b, -v2b]) +
     (-2*G[0, -v1^(-1)]*G[1, -v1^(-1)]*G[1, -v1b^(-1)] -
       2*G[0, -v1b^(-1)]*G[1, -v1^(-1)]*G[1, -v1b^(-1)] +
       G[0, -v1^(-1)]*G[1, -v1^(-1)]*G[1, -v2] + G[0, -v1b^(-1)]*
        G[1, -v1^(-1)]*G[1, -v2] + G[0, -v2]*G[1, -v1^(-1)]*G[1, -v2] +
       G[0, -v2b]*G[1, -v1^(-1)]*G[1, -v2] + G[0, -v1^(-1)]*G[1, -v1b^(-1)]*
        G[1, -v2] + G[0, -v1b^(-1)]*G[1, -v1b^(-1)]*G[1, -v2] +
       G[0, -v2]*G[1, -v1b^(-1)]*G[1, -v2] + G[0, -v2b]*G[1, -v1b^(-1)]*
        G[1, -v2] + G[0, -v1^(-1)]*G[1, -v1^(-1)]*G[1, -v2b] +
       G[0, -v1b^(-1)]*G[1, -v1^(-1)]*G[1, -v2b] + G[0, -v2]*G[1, -v1^(-1)]*
        G[1, -v2b] + G[0, -v2b]*G[1, -v1^(-1)]*G[1, -v2b] +
       G[0, -v1^(-1)]*G[1, -v1b^(-1)]*G[1, -v2b] + G[0, -v1b^(-1)]*
        G[1, -v1b^(-1)]*G[1, -v2b] + G[0, -v2]*G[1, -v1b^(-1)]*G[1, -v2b] +
       G[0, -v2b]*G[1, -v1b^(-1)]*G[1, -v2b] - 2*G[0, -v2]*G[1, -v2]*
        G[1, -v2b] - 2*G[0, -v2b]*G[1, -v2]*G[1, -v2b] -
       2*G[1, -v1^(-1)]*G[1, -v2]*G[1, -v2b] - 2*G[1, -v1b^(-1)]*G[1, -v2]*
        G[1, -v2b] - G[0, -v1^(-1)]*G[1, -v1^(-1)]*G[-v1, -v2] -
       G[0, -v1b^(-1)]*G[1, -v1^(-1)]*G[-v1, -v2] +
       G[0, -v1^(-1)]*G[1, -v1b^(-1)]*G[-v1, -v2] + G[0, -v1b^(-1)]*
        G[1, -v1b^(-1)]*G[-v1, -v2] - G[0, -v2]*G[1, -v2]*G[-v1, -v2] -
       G[0, -v2b]*G[1, -v2]*G[-v1, -v2] + G[0, -v2]*G[1, -v2b]*G[-v1, -v2] +
       G[0, -v2b]*G[1, -v2b]*G[-v1, -v2] + G[0, -v1^(-1)]*G[1, -v1^(-1)]*
        G[-v1b, -v2b] + G[0, -v1b^(-1)]*G[1, -v1^(-1)]*G[-v1b, -v2b] -
       G[0, -v1^(-1)]*G[1, -v1b^(-1)]*G[-v1b, -v2b] -
       G[0, -v1b^(-1)]*G[1, -v1b^(-1)]*G[-v1b, -v2b] +
       G[0, -v2]*G[1, -v2]*G[-v1b, -v2b] + G[0, -v2b]*G[1, -v2]*
        G[-v1b, -v2b] - G[0, -v2]*G[1, -v2b]*G[-v1b, -v2b] -
       G[0, -v2b]*G[1, -v2b]*G[-v1b, -v2b] + 2*G[0, -v1^(-1)]*
        G[0, 1, -v1^(-1)] + 2*G[0, -v1b^(-1)]*G[0, 1, -v1^(-1)] -
       2*G[1, -v1^(-1)]*G[0, 1, -v1^(-1)] + 2*G[1, -v1b^(-1)]*
        G[0, 1, -v1^(-1)] + 2*G[-v1, -v2]*G[0, 1, -v1^(-1)] -
       2*G[-v1b, -v2b]*G[0, 1, -v1^(-1)] + 2*G[0, -v1^(-1)]*
        G[0, 1, -v1b^(-1)] + 2*G[0, -v1b^(-1)]*G[0, 1, -v1b^(-1)] +
       2*G[1, -v1^(-1)]*G[0, 1, -v1b^(-1)] - 2*G[1, -v1b^(-1)]*
        G[0, 1, -v1b^(-1)] - 2*G[-v1, -v2]*G[0, 1, -v1b^(-1)] +
       2*G[-v1b, -v2b]*G[0, 1, -v1b^(-1)] + 2*G[0, -v2]*G[0, 1, -v2] +
       2*G[0, -v2b]*G[0, 1, -v2] - 2*G[1, -v2]*G[0, 1, -v2] +
       2*G[1, -v2b]*G[0, 1, -v2] + 2*G[-v1, -v2]*G[0, 1, -v2] -
       2*G[-v1b, -v2b]*G[0, 1, -v2] + 2*G[0, -v2]*G[0, 1, -v2b] +
       2*G[0, -v2b]*G[0, 1, -v2b] + 2*G[1, -v2]*G[0, 1, -v2b] -
       2*G[1, -v2b]*G[0, 1, -v2b] - 2*G[-v1, -v2]*G[0, 1, -v2b] +
       2*G[-v1b, -v2b]*G[0, 1, -v2b] + 2*G[1, -v2]*G[0, -v1, -v2] -
       2*G[1, -v2b]*G[0, -v1, -v2] - 2*G[1, -v2]*G[0, -v1b, -v2b] +
       2*G[1, -v2b]*G[0, -v1b, -v2b] - 2*G[1, -v1^(-1)]*G[1, -v1, -v2] -
       2*G[1, -v1b^(-1)]*G[1, -v1, -v2] + 2*G[1, -v2]*G[1, -v1, -v2] +
       2*G[1, -v2b]*G[1, -v1, -v2] - 2*G[1, -v1^(-1)]*G[1, -v1b, -v2b] -
       2*G[1, -v1b^(-1)]*G[1, -v1b, -v2b] + 2*G[1, -v2]*G[1, -v1b, -v2b] +
       2*G[1, -v2b]*G[1, -v1b, -v2b] - 4*G[0, 0, 1, -v1^(-1)] -
       4*G[0, 0, 1, -v1b^(-1)] - 4*G[0, 0, 1, -v2] - 4*G[0, 0, 1, -v2b] +
       4*G[0, 1, 1, -v1^(-1)] + 4*G[0, 1, 1, -v1b^(-1)] + 4*G[0, 1, 1, -v2] +
       4*G[0, 1, 1, -v2b] - 4*G[0, 1, -v1, -v2] - 4*G[0, 1, -v1b, -v2b] -
       4*G[0, -v1, 1, -v2] - 4*G[0, -v1b, 1, -v2b] - 4*G[1, 1, -v1, -v2] -
       4*G[1, 1, -v1b, -v2b])/2 + 4*c[0, 1]*Zeta[3]

ffunction = -(G[0, v]*G[-v^(-1), 1])/2 - (G[0, vb]*G[-v^(-1), 1])/2 +
     G[-v^(-1), 1]^2/2 - (G[0, v]*G[-vb^(-1), 1])/2 -
     (G[0, vb]*G[-vb^(-1), 1])/2 + G[-v^(-1), 1]*G[-vb^(-1), 1] +
     G[-vb^(-1), 1]^2/2

ftfunction = (G[0, v]^2*G[-v^(-1), 1])/2 + G[0, v]*G[0, vb]*G[-v^(-1), 1] +
     (G[0, vb]^2*G[-v^(-1), 1])/2 - (G[0, v]*G[-v^(-1), 1]^2)/2 -
     (G[0, vb]*G[-v^(-1), 1]^2)/2 + G[-v^(-1), 1]^3/3 +
     (G[0, v]^2*G[-vb^(-1), 1])/2 + G[0, v]*G[0, vb]*G[-vb^(-1), 1] +
     (G[0, vb]^2*G[-vb^(-1), 1])/2 - G[0, v]*G[-v^(-1), 1]*G[-vb^(-1), 1] -
     G[0, vb]*G[-v^(-1), 1]*G[-vb^(-1), 1] + G[-v^(-1), 1]^2*G[-vb^(-1), 1] -
     (G[0, v]*G[-vb^(-1), 1]^2)/2 - (G[0, vb]*G[-vb^(-1), 1]^2)/2 +
     G[-v^(-1), 1]*G[-vb^(-1), 1]^2 + G[-vb^(-1), 1]^3/3 -
     2*G[0, v]*G[0, -v^(-1), 1] - 2*G[0, vb]*G[0, -v^(-1), 1] -
     2*G[0, v]*G[0, -vb^(-1), 1] - 2*G[0, vb]*G[0, -vb^(-1), 1] +
     4*G[0, 0, -v^(-1), 1] + 4*G[0, 0, -vb^(-1), 1]


==> anc/mrlparam.m <==
(************************************************************************)
(* This file provides explicit parametrizations of the n-gon,           *)
(* for n between 6 and 10, as described in Appendix A of the            *)
(* paper. For these parametrizations, the Regge limit is attained       *)
(* for T_i -> 0, S_i/T_i fixed, and the identification of tessellation  *)
(* parameters with Regge-limit kinematic parameters w_i, \bar w_i is as *)
(* in equation (A.7), with b_i=1 and c_i=-1, see the substitution rule  *)
(* FStowwbar below.                                                     *)
(************************************************************************)

(* Matrix that stabilizes the j'th internal tetragon of the n-gon *)
Mt[n_, j_] /; (6<=n<=10 && 1<=j<=n-5) := stabilizerM[{Z[j + 4], Z[2], Zint[j + 3], Zint[j + 4]} /. Zref[n], F, S, T] /. {x : F | S | T :> x[j]} // Simplify

(* Stabilizing matrix for generic tetragon *)
stabilizerM[ZZ_List, F_, S_, T_] /; Length[ZZ] == 4 :=
	Block[{M}, Array[M, {4, 4}] /. Solve[ZZ.Array[M, {4, 4}] == Sqrt[F] DiagonalMatrix[{1/(F S), S/F, T, 1/T}].ZZ, Array[M, {4, 4}] // Flatten][[1]] // Simplify]

(* Parametrization of the n-gon *)
Ztess[n_] /; (6<=n<=10) := Ztess[n] =
	Zref[n] \
	// Fold[MapAt[Function[x, x /. ZZ_List :> ZZ.Mt[n, #2]], #1, List /@ Join[{1}, Range[#2 + 5, n], Range[n + #2 + 2, n + n - 4]]] &, #, Range[Ceiling[(n - 5)/2] + 1, n - 5] // Reverse] & \
	// Fold[MapAt[Function[x, x /. ZZ_List :> ZZ.Inverse[Mt[n, #2]]], #1, List /@ Join[Range[3, #2 + 3], Range[n + 1, n + #2 - 1]]] &, #, Range[1, Ceiling[(n - 5)/2]]] & \
	// Simplify

(* Use this rule to convert four-brackets of the form br[i,j,k,l] with i,j,k,l *)
(* integers between 1 and n to functions of F_i, S_i, T_i.                     *)
(* Use as e.g. br[1,2,4,5] /. breval[Ztess[6]]                                 *)
breval[conf_] := {br[X__] :> Det[Z /@ {X} /. conf]}

(* Transform tessellation variables F_i, S_i to MRL variables w_i, \bar w_i *)
(* The multi-Regge limit is attained for T_i -> 0 *)
FStowwbar = {F[j_] :> Sqrt[wb[j]]/Sqrt[w[j]], S[j_] :> -1/(Sqrt[w[j]] Sqrt[wb[j]]) T[j]}

(**********************)
(* Reference polygons *)
(**********************)

Zref[6] = {
	Z[1] -> {1, 0, 4, 1},
	Z[2] -> {1, 0, 0, 0},
	Z[3] -> {1, 0, 1, 1},
	Z[4] -> {0, -1, 0, 1},
	Z[5] -> {0, 1, 0, 0},
	Z[6] -> {0, 1, 1, 0},
	Zint[4] -> {0, 0, 0, 1},
	Zint[5] -> {0, 0, 1, 0}
};

Zref[7] = {
	Z[1] -> {3, 0, 12, 4},
	Z[2] -> {1, 0, 0, 0},
	Z[3] -> {1, 0, 1, 1},
	Z[4] -> {0, -1, 0, 1},
	Z[5] -> {0, 1, 0, 0},
	Z[6] -> {0, 1, 1, 0},
	Z[7] -> {1, -4, 0, 1},
	Zint[4] -> {0, 0, 0, 1},
	Zint[5] -> {0, 0, 1, 0},
	Zint[6] -> {1, 0, 4, 1}
};

Zref[8] = {
	Z[1] -> {9, 0, 32, 12},
	Z[2] -> {1, 0, 0, 0},
	Z[3] -> {1, 0, 1, 1},
	Z[4] -> {0, -1, 0, 1},
	Z[5] -> {0, 1, 0, 0},
	Z[6] -> {0, 1, 1, 0},
	Z[7] -> {1, -4, 0, 1},
	Z[8] -> {-1, 16, 12, 0},
	Zint[4] -> {0, 0, 0, 1},
	Zint[5] -> {0, 0, 1, 0},
	Zint[6] -> {1, 0, 4, 1},
	Zint[7] -> {3, 0, 12, 4}
};

Zref[9] = {
	Z[1] -> {23, 0, 80, 32},
	Z[2] -> {1, 0, 0, 0},
	Z[3] -> {1, 0, 1, 1},
	Z[4] -> {0, -1, 0, 1},
	Z[5] -> {0, 1, 0, 0},
	Z[6] -> {0, 1, 1, 0},
	Z[7] -> {1, -4, 0, 1},
	Z[8] -> {-1, 16, 12, 0},
	Z[9] -> {13, -64, -16, 12},
	Zint[4] -> {0, 0, 0, 1},
	Zint[5] -> {0, 0, 1, 0},
	Zint[6] -> {1, 0, 4, 1},
	Zint[7] -> {3, 0, 12, 4},
	Zint[8] -> {9, 0, 32, 12}
};

Zref[10] = {
	Z[1] -> {57, 0, 192, 80},
	Z[2] -> {1, 0, 0, 0},
	Z[3] -> {1, 0, 1, 1},
	Z[4] -> {0, -1, 0, 1},
	Z[5] -> {0, 1, 0, 0},
	Z[6] -> {0, 1, 1, 0},
	Z[7] -> {1, -4, 0, 1},
	Z[8] -> {-1, 16, 12, 0},
	Z[9] -> {13, -64, -16, 12},
	Z[10] -> {-29, 256, 144, -16},
	Zint[4] -> {0, 0, 0, 1},
	Zint[5] -> {0, 0, 1, 0},
	Zint[6] -> {1, 0, 4, 1},
	Zint[7] -> {3, 0, 12, 4},
	Zint[8] -> {9, 0, 32, 12},
	Zint[9] -> {23, 0, 80, 32}
};


